Bootstraps to Strings: Solving Random Matrix Models with Positivity

A new approach to solving random matrix models directly in the large $N$ limit is developed. First, a set of numerical values for some low-pt correlation functions is guessed. The large $N$ loop equations are then used to generate values of higher-pt correlation functions based on this guess. Then one tests whether these higher-pt functions are consistent with positivity requirements, e.g., $\langle \text{tr }M^{2k} \rangle \ge 0$. If not, the guessed values are systematically ruled out. In this way, one can constrain the correlation functions of random matrices to a tiny subregion which contains (and perhaps converges to) the true solution. This approach is tested on single and multi-matrix models and handily reproduces known solutions. It also produces strong results for multi-matrix models which are not believed to be solvable. A tantalizing possibility is that this method could be used to search for new critical points, or string worldsheet theories.

==> loopy-loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35047,       1006]
NotebookOptionsPosition[     34495,        988]
NotebookOutlinePosition[     34863,       1004]
CellTagsIndexPosition[     34820,       1001]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", "WE", " ", "ARE", " ", "USING", " ", "BRACELETS", " ", 
    RowBox[{"W", "/", " ", "Z2"}], " ", "SYMMETRY"}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"equivalentForms", "[", "nl_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"nl", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "}"}], "}"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"NestList", "[", 
          RowBox[{"RotateLeft", ",", "nl", ",", 
           RowBox[{
            RowBox[{"Length", "[", "nl", "]"}], "-", "1"}]}], "]"}], ",", 
         RowBox[{"NestList", "[", 
          RowBox[{"RotateLeft", ",", 
           RowBox[{"Reverse", "[", "nl", "]"}], ",", 
           RowBox[{
            RowBox[{"Length", "[", "nl", "]"}], "-", "1"}]}], "]"}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"equivalentFormsZ2", "[", "nl_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "g", "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"g", "[", "1", "]"}], "=", "2"}], ";", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"equivalentForms", "[", "nl", "]"}], ",", 
          RowBox[{"equivalentForms", "[", 
           RowBox[{"g", "/@", "nl"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"cFormZ2", "[", "nl_", "]"}], ":=", 
     RowBox[{"First", "@", 
      RowBox[{"Sort", "@", 
       RowBox[{"equivalentFormsZ2", "[", "nl", "]"}]}]}]}], ";", 
    RowBox[{
     RowBox[{"deleteDuplicateZ2", "[", "list_", "]"}], ":=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"cFormZ2", ",", "list"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"braceletsZ2", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"deleteDuplicateZ2", "@", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", "k"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"formal", "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["e", "#"], "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", "}"}]], "\[Rule]", "1"}], "}"}]}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"process", "[", "nl_", "]"}], ":=", 
     RowBox[{"formal", "@", 
      RowBox[{"cFormZ2", "@", 
       RowBox[{"Flatten", "@", "nl"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "HERE", " ", "IS", " ", "WHERE", " ", "YOU", " ", "SPECIFY", 
     " ", "THE", " ", "POTENTIAL"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "Below", " ", "we", " ", "consider", " ", "the", " ", 
      "potential", " ", "V"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "^", "2"}], "/", "2"}], " ", "+", " ", 
      RowBox[{"g1", " ", 
       RowBox[{
        RowBox[{"A", "^", "3"}], "/", "3"}]}], " ", "+", " ", 
      RowBox[{"g2", " ", 
       RowBox[{"AB", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"A", " ", "<", 
        RowBox[{"--", 
         RowBox[{">", " ", "B"}]}]}], ")"}]}]}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "this", " ", "is", " ", "the", " ", "g1", " ", "term"}], ",", 
     " ", 
     RowBox[{
     "to", " ", "change", " ", "the", " ", "g1", " ", "term", " ", "to", " ", 
      "g", " ", 
      RowBox[{
       RowBox[{"A", "^", "4"}], "/", "4"}]}], ",", " ", 
     RowBox[{
      RowBox[{"simply", " ", "write", " ", 
       RowBox[{"fg", "[", "1", "]"}]}], " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fg", "[", "1", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fg", "[", "2", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "this", " ", "is", " ", "the", " ", "h", " ", "term"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fh1", "[", "1", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fh2", "[", "1", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fh3", "[", "1", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fh1", "[", "2", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fh2", "[", "2", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fh3", "[", "2", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"loopyInteraction", "[", 
      RowBox[{"nl_", ",", "pos_Integer"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"process", "[", "nl", "]"}], "+", 
      RowBox[{"g1", " ", 
       RowBox[{"process", "@", 
        RowBox[{"MapAt", "[", 
         RowBox[{"fg", ",", "nl", ",", "pos"}], "]"}]}]}], "+", 
      RowBox[{"g2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"process", "@", 
          RowBox[{"MapAt", "[", 
           RowBox[{"fh1", ",", "nl", ",", "pos"}], "]"}]}], "+", 
         RowBox[{"process", "@", 
          RowBox[{"MapAt", "[", 
           RowBox[{"fh2", ",", "nl", ",", "pos"}], "]"}]}], "+", 
         RowBox[{"process", "@", 
          RowBox[{"MapAt", "[", 
           RowBox[{"fh3", ",", "nl", ",", "pos"}], "]"}]}]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "SPECIFY", " ", "THE", " ", "POTENTIAL", " ", 
     RowBox[{"ABOVE", "!"}]}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"loopyQuad", "[", 
      RowBox[{"nl_", ",", "pos_Integer"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "=", 
          RowBox[{"Flatten", "@", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{"Position", "[", 
              RowBox[{"nl", ",", 
               RowBox[{"nl", "[", 
                RowBox[{"[", "pos", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", "pos", "}"}]}], "]"}]}]}], ",", "td", ",", 
         "doubleTr"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "d", "]"}], " ", "==", "0"}], ",", 
         "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"td", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "@", 
              RowBox[{"{", 
               RowBox[{"pos", ",", "#"}], "}"}]}], "&"}], "/@", "d"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"doubleTr", "=", 
           RowBox[{"Map", "[", 
            RowBox[{"process", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"MapAt", "[", 
                RowBox[{
                 RowBox[{"Delete", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"-", "1"}], "}"}]}], "}"}], "]"}], ",", "#", ",", 
                 "1"}], "]"}], "&"}], "/@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"TakeDrop", "[", 
                  RowBox[{"nl", ",", "#"}], "]"}], "&"}], "/@", "td"}], 
               ")"}]}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"Times", "@@@", "doubleTr"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["e", 
              RowBox[{"{", "}"}]], "\[Rule]", "1"}], "}"}]}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"constr", "[", 
      RowBox[{"nl_", ",", "pos_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"loopyInteraction", "[", 
       RowBox[{"nl", ",", "pos"}], "]"}], "==", 
      RowBox[{"loopyQuad", "[", 
       RowBox[{"nl", ",", "pos"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"loop", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"DeleteDuplicates", "@", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Outer", "[", 
        RowBox[{"constr", ",", 
         RowBox[{"braceletsZ2", "[", "k", "]"}], ",", 
         RowBox[{"Range", "@", "k"}], ",", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"br", "=", "braceletsZ2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"loopAll", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"loop", "/@", 
       RowBox[{"Range", "[", "k", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"brAll", "[", "k_Integer", "]"}], ":=", 
     RowBox[{"formal", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"br", "/@", 
         RowBox[{"Range", "[", "k", "]"}]}], ",", "1"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.791038720221259*^9, 3.7910387538343363`*^9}, {
   3.791038877272457*^9, 3.791038877705102*^9}, {3.791038925412756*^9, 
   3.791038958195071*^9}, {3.791039094351014*^9, 3.791039102813931*^9}, {
   3.791039725785512*^9, 3.791039728569601*^9}, {3.791039786359128*^9, 
   3.791039786933138*^9}, {3.791039875905806*^9, 3.791039900575851*^9}, {
   3.791039936463461*^9, 3.791039939054834*^9}, 3.791040023407558*^9, 
   3.791040940363409*^9, {3.791041000234844*^9, 3.791041002104517*^9}, {
   3.791052096804985*^9, 3.791052103761334*^9}, {3.791052160650384*^9, 
   3.79105216221837*^9}, {3.791125412838772*^9, 3.791125447314508*^9}, {
   3.791125481078219*^9, 3.791125504593238*^9}, {3.791125572704298*^9, 
   3.7911256273084793`*^9}, {3.791125730106819*^9, 3.7911258017055483`*^9}, 
   3.791125915396344*^9},ExpressionUUID->"ac5cc3ce-ef97-4804-a7e5-\
74ed10919e2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "enter", " ", "max", " ", "degree", " ", "that", " ", "you", 
     " ", "want"}], ",", " ", 
    RowBox[{"and", " ", "then", " ", 
     RowBox[{"run", "!"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"kmax", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{
     RowBox[{"loopAll", "[", "kmax", "]"}], ",", 
     RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.791054215562517*^9, 3.7910543212868767`*^9}, {
  3.791054391578285*^9, 3.79105442393692*^9}, {3.791125924163939*^9, 
  3.791126007246276*^9}},ExpressionUUID->"f44d1cb2-50fd-4fe2-bdbd-\
aa1356f5e291"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", "1", "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}]]}]}], "\[Equal]", 
        "0"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]], "+", 
         RowBox[{"3", " ", "g2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]]}]}], 
        "\[Equal]", "1"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]]}]}], 
        "\[Equal]", "0"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]]}], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]]}], ")"}]}], 
         "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]]}]}],
         "\[Equal]", 
        RowBox[{"2", " ", 
         SubscriptBox["e", 
          RowBox[{"{", "1", "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]]}], ")"}]}], 
         "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]]}]}],
         "\[Equal]", 
        SubscriptBox["e", 
         RowBox[{"{", "1", "}"}]]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]]}]}], 
           ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]]}]}],
         "\[Equal]", "0"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
               "}"}]]}], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]]}],
            ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
            "}"}]]}]}], "\[Equal]", 
        RowBox[{
         SubsuperscriptBox["e", 
          RowBox[{"{", "1", "}"}], "2"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], 
               "}"}]]}], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]]}],
            ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
            "}"}]]}]}], "\[Equal]", 
        RowBox[{
         SubsuperscriptBox["e", 
          RowBox[{"{", "1", "}"}], "2"], "+", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"3", " ", "g2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]]}], 
         "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
            "}"}]]}]}], "\[Equal]", 
        RowBox[{"2", " ", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], 
            "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
               "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}], 
            "}"}]]}]}], "\[Equal]", "0"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]], 
            "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]], 
            "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]]}],
            ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}], 
            "}"}]]}]}], "\[Equal]", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]], 
            "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], 
               "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}], 
            "}"}]]}]}], "\[Equal]", 
        SubsuperscriptBox["e", 
         RowBox[{"{", "1", "}"}], "2"]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
               "}"}]]}], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "1"}], "}"}]]}]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
               "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}], 
               "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
             "}"}]]}]}], "\[Equal]", "0"}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]]}], "+", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
               "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], 
               "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{"2", " ", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}]]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", "1", "}"}]], " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]]}], "+", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}],
               "}"}]], "+", 
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
               "}"}]]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", "1", "}"}]], " ", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]]}]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}]], "+", 
         RowBox[{"g2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["e", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2"}],
               "}"}]], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["e", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], 
               "}"}]]}]}], ")"}]}], "+", 
         RowBox[{"g1", " ", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
             "}"}]]}]}], "\[Equal]", 
        RowBox[{"2", " ", 
         SubscriptBox["e", 
          RowBox[{"{", "1", "}"}]], " ", 
         SubscriptBox["e", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.791054220011767*^9, 3.791054321515972*^9}, 
   3.791054424217684*^9, 3.7911259252377043`*^9, {3.7911259849305*^9, 
   3.791126000442153*^9}},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"1d47cc3e-686c-4751-9809-\
9633fe122f17"]
}, Open  ]]
},
WindowSize->{1280, 1418},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 10918, 295, 1054, "Input",ExpressionUUID->"ac5cc3ce-ef97-4804-a7e5-74ed10919e2d"],
Cell[CellGroupData[{
Cell[11501, 319, 757, 19, 90, "Input",ExpressionUUID->"f44d1cb2-50fd-4fe2-bdbd-aa1356f5e291"],
Cell[12261, 340, 22218, 645, 643, "Output",ExpressionUUID->"1d47cc3e-686c-4751-9809-9633fe122f17"]
}, Open  ]]
}
]
*)


